Time-Domain Rate-Invariant Comb Decimators by Cascading the Euler-Frobenius Polynomial

The pass-band droop of an Nth-order comb (CIC) decimator depends on the decimation factor M, and so do the closed-form coefficients of its low-rate droop compensator. A recent derating method removes this dependency to first order with a symmetric three-tap filter in the integrator section. This paper shows that the three-tap filter is a low-order approximation of an exact one: the FIR filter whose coefficients are the Eulerian numbers of order N-1, that is, the Euler-Frobenius polynomial. With it, the impulse response of the comb equals, sample for sample, the B-spline of degree N-1 sampled at M points per knot, for every M. The filter is also the unique one for which doubling the rate leaves the response unchanged at the common sampling instants; this time-domain rate invariance is exact. Three consequences follow. The closed-form coefficients of maximally flat compensators become functions of N alone. The group delay is exactly N/2 low-rate samples for every M, for even and odd N alike. The residual rate dependency of the pass band is given in closed form and decays as M^(-N) or M^(-(N+1)), against M^(-4) for the three-tap filter and M^(-2) for the plain comb. The underlying identity is equivalent to the discrete B-spline factorization of spline signal processing; the contribution is its identification with Eulerian numbers and its application to comb filters. The aim is rate invariance, not a flatter pass band: for N <= 4 the residual rate dependency is no smaller than with the three-tap design, and what the exact filter adds is exactness in the time domain.

==> anc/README.md <==
# Ancillary code

Python scripts that reproduce every check, table and figure of

> E. Lee, "Time-Domain Rate-Invariant Comb Decimators by Cascading the
> Euler-Frobenius Polynomial."

## Requirements

Python 3.9 or later, with

    pip install mpmath sympy numpy matplotlib

## Files

| File | Purpose |
|---|---|
| `eulerian.py` | Common definitions: Eulerian numbers, B-spline, comb, derating filters `E_N` and `D_N`, compensators, leading terms |
| `verify_all.py` | Checks the theorems in exact arithmetic and prints every number quoted in the paper |
| `make_figures.py` | Writes `fig_residual.pdf` (Fig. 2) and `fig_rate.pdf` (Fig. 3) |

## Usage

    python verify_all.py            # a few seconds
    python make_figures.py          # writes the two PDF figures
    python make_figures.py --show   # also opens the plots in a window

## What `verify_all.py` checks

Exact (rational or symbolic) arithmetic:

- Theorem 1: comb × `E_N` equals the sampled B-spline, for N = 2..9, M = 1..8
- The values at the knots are Eulerian numbers times M^(N-1), for every M
- `D_3` yields the B-spline on a grid offset by half a high-rate sample
- Theorem 2: the rate-invariance condition has a one-dimensional solution
  space, spanned by the Eulerian filter (N = 2..7)
- The original state-space formulation: the Pascal matrix satisfies
  P^r = D_r P D_r^-1, and is the only such recursion up to stage gains
- The binomial construction rule
- Worpitzky's identity and the row sum n! (the normalization of `E_N`)
- The Stirling identity behind the tapped integrator chain, and Table II
- The zeros of the Eulerian polynomials are real and negative

50-digit numerical evaluation:

- Proposition 1: deviation of the comb, of `D_N` and of `E_N`, against their
  leading terms and against the closed-form sum (17)
- Closed-form compensator coefficients and their independence of M
- Table III, the stop-band attenuation, the worked example (N = 5) and the
  values quoted in the numerical-results section

## Using the functions

    from eulerian import eulerian_poly, tap_weights, comp5_coeffs, deviation
    import mpmath as mp

    eulerian_poly(4)                 # [1, 11, 11, 1]  -> 24 * E_5(z)
    tap_weights(5)                   # [1, 14, 36, 24]
    comp5_coeffs(5)                  # (Fraction(-107, 288), Fraction(47, 1152))
    deviation(6, 8, mp.pi/2, 'E')    # pass-band deviation with E_6, M = 8


==> anc/eulerian.py <==
"""Common definitions for
"Time-Domain Rate-Invariant Comb Decimators by Cascading the
Euler-Frobenius Polynomial" (E. Lee).

Notation follows the paper:
    N      order of the comb filter
    M      decimation factor
    w      angular frequency normalized to the low (output) rate
    theta  = w / M, the same frequency normalized to the high rate
"""
import math
from fractions import Fraction

import mpmath as mp

mp.mp.dps = 50


# ---------------------------------------------------------------- Eulerian
def eulerian(n, j):
    """Eulerian number <n, j>: permutations of n elements with j descents."""
    return sum((-1) ** i * math.comb(n + 1, i) * (j + 1 - i) ** n
               for i in range(j + 1))


def eulerian_poly(n):
    """Coefficients of the Eulerian polynomial A_n(x), lowest power first."""
    return [eulerian(n, j) for j in range(n)] if n >= 1 else [1]


def stirling2(n, k):
    """Stirling number of the second kind {n, k}."""
    return sum((-1) ** (k - i) * math.comb(k, i) * i ** n
               for i in range(k + 1)) // math.factorial(k)


def tap_weights(N):
    """Weights j! {N-1, j}, j = 1..N-1, of the tapped integrator chain."""
    return [math.factorial(j) * stirling2(N - 1, j) for j in range(1, N)]


# ---------------------------------------------------------------- B-spline
def bspline(n, t):
    """Causal B-spline of degree n on [0, n+1], exact for rational t."""
    t = Fraction(t)
    s = Fraction(0)
    for i in range(n + 2):
        if t - i > 0:
            s += (-1) ** i * math.comb(n + 1, i) * (t - i) ** n
    return s / math.factorial(n)


# ------------------------------------------------------- impulse responses
def convolve(a, b):
    out = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            out[i + j] += x * y
    return out


def comb_impulse(N, M):
    """Integer impulse response of ((1 - z^-M) / (1 - z^-1))^N."""
    h = [1]
    for _ in range(N):
        h = convolve(h, [1] * M)
    return h


# ------------------------------------------------------ frequency responses
def S(N, w):
    """Rate-independent response (sin(w/2) / (w/2))^N."""
    return (mp.sin(w / 2) / (w / 2)) ** N


def comb(N, M, w):
    """Normalized magnitude response of the comb at low-rate frequency w."""
    return (mp.sin(w / 2) / (M * mp.sin(w / (2 * M)))) ** N


def E(N, theta):
    """Magnitude response of the Eulerian derating filter E_N."""
    a = eulerian_poly(N - 1)
    return abs(sum(c * mp.e ** (-1j * theta * k)
                   for k, c in enumerate(a))) / math.factorial(N - 1)


def D(N, theta):
    """Zero-phase response of the three-tap derating filter D_N (ICSP 2018)."""
    b = mp.mpf(24) / N - 2
    return (b + 2 * mp.cos(theta)) / (b + 2)


def deviation(N, M, w, which):
    """Pass-band deviation epsilon from S_N: which in {'comb', 'D', 'E'}."""
    g = comb(N, M, w)
    if which == 'D':
        g *= D(N, w / M)
    elif which == 'E':
        g *= E(N, w / M)
    return g / S(N, w) - 1


# ------------------------------------------------------------ compensators
def comp3(N, w, M=None):
    """Three-tap maximally flat compensator; M=None gives the derated one."""
    c0 = -mp.mpf(N) / 24
    if M is not None:
        c0 *= 1 - mp.mpf(1) / M ** 2
    return 1 - 2 * c0 * (1 - mp.cos(w))


def comp5_coeffs(N):
    """(c_a, c_b) of the five-tap maximally flat compensator, eq. (21)."""
    return (-Fraction(N * (5 * N + 82), 1440), Fraction(N * (5 * N + 22), 5760))


def comp5(N, w):
    ca, cb = comp5_coeffs(N)
    ca, cb = mp.mpf(ca.numerator) / ca.denominator, mp.mpf(cb.numerator) / cb.denominator
    return 1 - 2 * ca * (1 - mp.cos(w)) - 2 * cb * (1 - mp.cos(2 * w))


def bernoulli_abs(k):
    return abs(mp.bernoulli(k))


def lead_E(N, M, w):
    """Leading term of the deviation with E_N, eq. (18)."""
    if N % 2 == 0:
        return bernoulli_abs(N) / mp.factorial(N) * (w / M) ** N
    return -N * bernoulli_abs(N + 1) / mp.factorial(N + 1) * (w / M) ** (N + 1)


def lead_D(N, M, w):
    """Leading term of the deviation with D_N, eq. (6)."""
    return mp.mpf(N * (22 - 5 * N)) / 5760 * (w / M) ** 4


def lead_comb(N, M, w):
    """Leading term of the deviation of the plain comb, eq. (4)."""
    return mp.mpf(N) / 24 * (w / M) ** 2


==> anc/make_figures.py <==
"""Reproduces Fig. 2 and Fig. 3 of the paper.

    python make_figures.py          # writes fig_residual.pdf and fig_rate.pdf
    python make_figures.py --show   # also opens the plots in a window
"""
import sys

import matplotlib

SHOW = "--show" in sys.argv
if not SHOW:
    matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mpmath as mp
import numpy as np

from eulerian import deviation, lead_comb, lead_D, lead_E

plt.rcParams.update({"font.family": "serif", "font.size": 8,
                     "axes.linewidth": 0.6, "mathtext.fontset": "cm"})
GRID = dict(which="major", lw=0.3, color="#dddddd")
INK = "#191919"


def clean(ax):
    ax.grid(True, **GRID)
    ax.set_axisbelow(True)
    ax.minorticks_off()
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)


# ------------------------------------------------------------------ Fig. 2
def fig_residual():
    """|epsilon| at w = pi/2 versus M, for N = 5 and N = 6."""
    w = mp.pi / 2
    Ms = [2, 3, 4, 6, 8, 12, 16, 24, 32, 48, 64]
    ends = [2, 64]
    series = [("comb", "comb only", "#666666", "s", "-", lead_comb),
              ("D", "3-tap $D_N$ (ICSP 2018)", "#f47230", "^", "--", lead_D),
              ("E", "Eulerian $E_N$ (this work)", "#257de0", "o", "-", lead_E)]
    fig, axs = plt.subplots(1, 2, figsize=(7.0, 2.7), sharey=True)
    for ax, N in zip(axs, (5, 6)):
        for (which, name, col, mk, ls, lead), slope, xm in zip(
                series, ("$M^{-2}$", "$M^{-4}$", "$M^{-6}$"), (20, 20, 7)):
            ax.loglog(ends, [float(abs(lead(N, M, w))) for M in ends],
                      color=col, lw=1.0, ls=ls, zorder=1)
            ax.loglog(Ms, [float(abs(deviation(N, M, w, which))) for M in Ms],
                      mk, color=col, ms=4, mec="white", mew=0.5, label=name, zorder=2)
            ax.text(xm * 1.12, float(abs(lead(N, xm, w))) * 2.2, slope,
                    color=INK, fontsize=8, ha="left", va="bottom")
        ax.set_title(f"$N={N}$", fontsize=9)
        ax.set_xlabel("decimation factor $M$")
        ax.set_xticks([2, 4, 8, 16, 32, 64])
        ax.set_xticklabels(["2", "4", "8", "16", "32", "64"])
        ax.set_xlim(1.7, 76)
        ax.set_ylim(1e-16, 1)
        clean(ax)
    axs[0].set_ylabel(r"$|\varepsilon|$ at $\omega=\pi/2$")
    axs[1].legend(frameon=False, fontsize=7.5, loc="lower left", handletextpad=0.3)
    fig.tight_layout(pad=0.4)
    fig.savefig("fig_residual.pdf", bbox_inches="tight", pad_inches=0.06)
    return fig


# ------------------------------------------------------------------ Fig. 3
def fig_rate(N=6):
    """Gain change with rate, |20 log10(1 + epsilon)|, over the pass band."""
    ws = [mp.pi / 2 * i / 60 for i in range(1, 61)]
    Ms = [2, 4, 8, 16]
    shade = ["#a9cbf3", "#6ba6ea", "#257de0", "#124a8c"]   # one hue, light to dark
    panels = [("comb", "comb only"),
              ("D", f"with 3-tap $D_{N}$ (ICSP 2018)"),
              ("E", f"with Eulerian $E_{N}$")]
    fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.5), sharey=True)
    for ax, (which, name) in zip(axs, panels):
        labels = []
        for M, col in zip(Ms, shade):
            y = [float(abs(20 * mp.log10(1 + deviation(N, M, w, which)))) for w in ws]
            ax.semilogy([float(w / mp.pi) for w in ws], y, color=col, lw=1.3)
            labels.append([y[-1], M])
        prev = None
        for yy, M in sorted(labels, reverse=True):       # keep labels apart
            if prev is not None and prev / yy < 14:
                yy = prev / 14
            ax.text(0.505, yy, f"$M={M}$", fontsize=7, va="center", ha="left", color=INK)
            prev = yy
        ax.set_title(name, fontsize=9)
        ax.set_xlabel(r"$\omega/\pi$ (low rate)")
        ax.set_xlim(0, 0.62)
        ax.set_xticks([0, 0.125, 0.25, 0.375, 0.5])
        ax.set_xticklabels(["0", "1/8", "1/4", "3/8", "1/2"])
        ax.set_ylim(1e-13, 3)
        clean(ax)
    axs[0].set_ylabel("gain change with rate (dB)")
    fig.tight_layout(pad=0.4)
    fig.savefig("fig_rate.pdf", bbox_inches="tight", pad_inches=0.06)
    return fig


if __name__ == "__main__":
    fig_residual()
    fig_rate()
    print("wrote fig_residual.pdf, fig_rate.pdf")
    if SHOW:
        plt.show()


==> anc/verify_all.py <==
"""Reproduces every check and every number quoted in the paper.

    python verify_all.py

Exact statements are checked in rational / symbolic arithmetic; numerical
values are computed with 50-digit precision. Each block prints PASS or the
values that appear in the paper.
"""
import math
from fractions import Fraction

import mpmath as mp
import sympy as sp

from eulerian import (D, E, S, bspline, comb, comb_impulse, comp3, comp5,
                      comp5_coeffs, convolve, deviation, eulerian_poly,
                      lead_comb, lead_D, lead_E, tap_weights)


def header(t):
    print("\n" + t + "\n" + "-" * len(t))


# ----------------------------------------------------------------------
header("Theorem 1: comb x E_N = sampled B-spline (exact, N=2..9, M=1..8)")
ok = True
for N in range(2, 10):
    for M in range(1, 9):
        g = [0] + convolve(comb_impulse(N, M), eulerian_poly(N - 1))  # z^-1
        scale = math.factorial(N - 1) * M ** (N - 1)
        ok &= all(Fraction(v) == scale * bspline(N - 1, Fraction(k, M))
                  for k, v in enumerate(g))
print("PASS" if ok else "FAIL")

# ----------------------------------------------------------------------
header("Knot values: unnormalized g[pM] = M^(N-1) <N-1, p-1>, same weights for all M")
ok = True
for N in range(2, 10):
    for M in range(1, 9):
        g = [0] + convolve(comb_impulse(N, M), eulerian_poly(N - 1))
        knots = [g[p * M] for p in range(1, N)]
        ok &= knots == [M ** (N - 1) * c for c in eulerian_poly(N - 1)]
        ok &= all(g[p * M] == 0 for p in range(N, len(g) // M + 1) if p * M < len(g))
print("PASS" if ok else "FAIL")

# ----------------------------------------------------------------------
header("D_3 = (1,6,1)/8 gives the B-spline on a half-sample-offset grid")
ok = True
for M in range(1, 8):
    g = convolve(comb_impulse(3, M), [1, 6, 1])
    ok &= all(Fraction(v) == 8 * M * M * bspline(2, (k + Fraction(1, 2)) / M)
              for k, v in enumerate(g))
print("PASS" if ok else "FAIL")

# ----------------------------------------------------------------------
header("Theorem 2: rate invariance y[2k] = 2^n y[k] determines P uniquely")
ok = True
for N in range(2, 8):
    n, L, K = N - 1, N + 3, 40
    p = sp.symbols('p0:%d' % L)

    def y(k):
        return sum(p[j] * sp.binomial(k - j + N - 1, N - 1)
                   for j in range(L) if k - j >= 0)

    sol = list(sp.linsolve([y(2 * k) - 2 ** n * y(k) for k in range(K)], p))[0]
    free = set().union(*[e.free_symbols for e in sol])
    ratio = [sp.simplify(e / sol[1]) for e in sol]
    expect = [0] + eulerian_poly(n) + [0] * (L - n - 1)
    ok &= len(free) == 1 and ratio == expect
print("PASS (one-dimensional solution space, P = c z^-1 A_n)" if ok else "FAIL")

header("Original formulation: Pascal matrix, P^r = D_r P D_r^-1, and uniqueness")
_n = 5
_P = sp.Matrix(_n + 1, _n + 1, lambda i, j: sp.binomial(i, j))
ok = all(_P ** r == sp.diag(*[r ** i for i in range(_n + 1)]) * _P
         * sp.diag(*[sp.Rational(1, r ** i) for i in range(_n + 1)]) for r in (2, 3, 5))
_m = 4
_A = sp.eye(_m + 1)
_syms = iter(sp.symbols('a0:%d' % (_m * (_m + 1) // 2)))
for i in range(1, _m + 1):
    for j in range(i):
        _A[i, j] = next(_syms)
_D = sp.diag(*[2 ** i for i in range(_m + 1)])
_sols = sp.solve([e for e in (_A * _A - _D * _A * _D.inv()) if e != 0],
                 list(_A.free_symbols), dict=True)
_As = _A.subs(_sols[0])
_S = [sp.Integer(1)]
for i in range(1, _m + 1):
    _S.append(_S[-1] * _As[i, i - 1] / i)
_Sm = sp.diag(*_S)
_Pm = sp.Matrix(_m + 1, _m + 1, lambda i, j: sp.binomial(i, j))
ok &= len(_sols) == 1 and sp.simplify(_As - _Sm * _Pm * _Sm.inv()) == sp.zeros(_m + 1, _m + 1)
print("PASS (A = S P S^-1 is the only solution)" if ok else "FAIL")

header("Construction rule: binomial recursion for k^n")
k = sp.symbols('k')
ok = all(sp.expand(k ** n - (k - 1) ** n
                   - sum(sp.binomial(n, i) * (k - 1) ** (n - i)
                         for i in range(1, n + 1))) == 0 for n in range(1, 8))
print("PASS" if ok else "FAIL")

# ----------------------------------------------------------------------
header("Worpitzky's identity: k^n = sum_j <n,j> C(k+j, n)  (n = 1..8)")
x = sp.symbols('x')
ok = all(sp.expand(x ** n - sum(c * sp.binomial(x + j, n).expand(func=True)
                                for j, c in enumerate(eulerian_poly(n)))) == 0
         for n in range(1, 9))
ok &= all(sum(eulerian_poly(n)) == math.factorial(n) for n in range(1, 9))
print("PASS (and row sums equal n!)" if ok else "FAIL")

# ----------------------------------------------------------------------
header("Tapped integrator chain: Stirling identity, eq. (22)")
ok = True
for n in range(1, 8):
    lhs = x * sum(c * x ** j for j, c in enumerate(eulerian_poly(n))) / (1 - x) ** (n + 1)
    rhs = sum(w * x ** j / (1 - x) ** (j + 1)
              for j, w in enumerate(tap_weights(n + 1), start=1))
    ok &= sp.simplify(lhs - rhs) == 0
print("PASS" if ok else "FAIL")
print("Table II weights:")
for N in range(3, 8):
    print("  N=%d: %s" % (N, tap_weights(N)))

# ----------------------------------------------------------------------
header("Zeros of A_n are real and negative (n = 2..10)")
ok = True
for n in range(2, 11):
    roots = sp.Poly(sum(c * x ** j for j, c in enumerate(eulerian_poly(n))), x).nroots()
    ok &= all(abs(sp.im(r)) < 1e-12 and sp.re(r) < 0 for r in roots)
print("PASS" if ok else "FAIL")

# ----------------------------------------------------------------------
header("Proposition 1: closed-form deviation and leading terms")
w = mp.pi / 2
print(" N   M   comb        (lead)      D_N         (lead)      E_N         (lead)")
for N in (3, 4, 5, 6):
    for M in (8, 32):
        print("%2d %3d  %+.3e (%+.3e) %+.3e (%+.3e) %+.3e (%+.3e)" % (
            N, M, deviation(N, M, w, 'comb'), lead_comb(N, M, w),
            deviation(N, M, w, 'D'), lead_D(N, M, w),
            deviation(N, M, w, 'E'), lead_E(N, M, w)))
N, M = 6, 8
closed = sum((w / (w + 2 * mp.pi * l * M)) ** N for l in range(-20000, 20001) if l != 0)
print("closed-form sum (17), N=6, M=8: %.6e   direct: %.6e"
      % (closed, deviation(N, M, w, 'E')))

# ----------------------------------------------------------------------
header("Compensators: rate-independent closed forms")
for N in (5, 6):
    ca, cb = comp5_coeffs(N)
    print("N=%d five-tap: c_a = %s, c_b = %s, centre = %s"
          % (N, ca, cb, 1 - 2 * ca - 2 * cb))
N = 6
print("five-tap compensated residual / w^6 (must not depend on M with E_N):")
for M in (2, 4, 8, 32):
    w = mp.mpf('0.1')
    rE = comp5(N, w) * comb(N, M, w) * E(N, w / M) - 1
    rD = comp5(N, w) * comb(N, M, w) * D(N, w / M) - 1
    print("  M=%2d   E: %.6f    D (residual / w^4): %+.6f"
          % (M, rE / w ** 6, rD / w ** 4))
print("three-tap: conventional c0(M) vs fixed c0 = -N/24, residual at w=0.1:")
for M in (2, 4, 8):
    w = mp.mpf('0.1')
    print("  M=%d  conventional on comb %.2e | fixed on comb %.2e | fixed on D %.2e | fixed on E %.2e"
          % (M, comp3(N, w, M) * comb(N, M, w) - 1, comp3(N, w) * comb(N, M, w) - 1,
             comp3(N, w) * comb(N, M, w) * D(N, w / M) - 1,
             comp3(N, w) * comb(N, M, w) * E(N, w / M) - 1))

# ----------------------------------------------------------------------
header("Table III: spread over M of the compensated gain (dB), N=6")
Ms = (4, 8, 16, 32, 64, 256)
for edge, name in ((mp.pi / 4, "pi/4"), (mp.pi / 2, "pi/2")):
    row = []
    for which in ('comb', 'D', 'E'):
        v = [20 * mp.log10(comp5(N, edge) * S(N, edge) * (1 + deviation(N, M, edge, which)))
             for M in Ms]
        row.append(max(v) - min(v))
    print("  w = %-5s comb %.1e   D_6 %.1e   E_6 %.1e" % (name, *row))
print("  flatness error of the five-tap compensator itself at pi/4: %.3f dB"
      % abs(20 * mp.log10(comp5(N, mp.pi / 4) * S(N, mp.pi / 4))))

# ----------------------------------------------------------------------
header("Stop band: worst-case alias attenuation (dB), N=6")
for M in (8, 16):
    for wp, name in ((mp.pi / 4, "pi/4"), (mp.pi / 2, "pi/2")):
        def worst(f):
            v = []
            for l in range(1, M // 2 + 1):
                for sgn in (-1, 1):
                    for i in range(41):
                        th = (2 * mp.pi * l + sgn * wp * i / 40) / M
                        if th <= mp.pi:
                            v.append(f(th))
            return float(-20 * mp.log10(max(v)))
        hc = lambda th: abs(mp.sin(M * th / 2) / (M * mp.sin(th / 2))) ** N
        print("  M=%2d pass band %-5s comb %.1f   with D_6 %.1f   with E_6 %.1f"
              % (M, name, worst(hc), worst(lambda th: hc(th) * abs(D(N, th))),
                 worst(lambda th: hc(th) * E(N, th))))

# ----------------------------------------------------------------------
header("Worked example N=5, deviation at w = pi/4")
for M in (4, 8, 16):
    print("  M=%2d  comb %.1e   D_5 %.1e   E_5 %.1e" % (
        M, *(abs(deviation(5, M, mp.pi / 4, which)) for which in ('comb', 'D', 'E'))))

header("Numerical results, N=6, w = pi/2")
for M in (8, 32):
    print("  M=%2d  comb %.1e   D_6 %.1e   E_6 %.1e" % (
        M, *(abs(deviation(6, M, mp.pi / 2, which)) for which in ('comb', 'D', 'E'))))

